PyTreeNet: A Python Library for easy Utilisation of Tree Tensor Networks

In recent years, tree tensor network methods have proven capable of simulating quantum many-body and other high-dimensional systems. This work is a user guide to our Python library PyTreeNet. It includes code examples and exercises to introduce the library's functions and familiarise the reader with the concepts and methods surrounding tree tensor networks. PyTreeNet implements all the tools required to implement general tree tensor network methods, such as tensor decompositions and arbitrary tree structures. The main focus is on the time evolution of quantum systems. This includes an introduction to tree tensor network states and operators and the time-evolving block decimation and time-dependent variational principle. The library's capabilities are showcased with the example of a modified transverse field Ising model on tree structures that go far beyond the ability of common state vector methods.

==> code.py <==
"""
This file is used to provide example code for the documentation and
the user guide accompanying the package.

To fit the user guide, the lines should be strictly below 70
characters, compared to the usual 80 characters in the codebase.

However, the file should still be a valid Python file and should not
raise any errors when executed.
"""
import numpy as np

import pytreenet as ptn

# Generating a random tensor
# --------------------------
from pytreenet import random
shape = (2, 3, 4)
tensor = random.crandn(shape)

# QR Decomposition
# ----------------
from pytreenet import util
tensor = random.crandn((2,3,4,5))
qlegs = (0, 1)
rlegs = (2, 3)
Q, R = util.tensor_qr_decomposition(tensor,
                                        qlegs,
                                        rlegs)

Q, R = util.tensor_qr_decomposition(tensor,
                                        qlegs,
                                        rlegs,
                                        mode=ptn.SplitMode.REDUCED)
print(Q.shape) # -> (2,3,6)
print(R.shape) # -> (6,4,5)

Q, R = util.tensor_qr_decomposition(tensor,
                                        qlegs,
                                        rlegs,
                                        mode=ptn.SplitMode.FULL)
print(Q.shape) # -> (2,3,6)
print(R.shape) # -> (6,4,5)

Q, R = util.tensor_qr_decomposition(tensor,
                                        qlegs,
                                        rlegs,
                                        mode=ptn.SplitMode.KEEP)
print(Q.shape) # -> (2,3,20)
print(R.shape) # -> (20,4,5)

# SVD Decomposition
# -----------------
svector = [1,0.5,0.05,0]
tensor = np.diag(svector).reshape(2,2,2,2)
u_legs = (0,1)
v_legs = (2,3)

U, S, Vh = util.tensor_svd(tensor, u_legs, v_legs,
                               mode=ptn.SplitMode.REDUCED)
print(S.shape) # -> (3, )

U, S, Vh = util.tensor_svd(tensor, u_legs, v_legs,
                               mode=ptn.SplitMode.FULL)
print(S.shape) # -> (4, )

# Truncated SVD Decomposition
# ---------------------------
svd_params = util.SVDParameters()
svd_params.total_tol = 1e-2
U, S, Vh = util.truncated_tensor_svd(tensor, u_legs, v_legs,
                                         svd_params=svd_params)
print(S.shape) # -> (3, )

svd_params.rel_tol = 1e-1
U, S, Vh = util.truncated_tensor_svd(tensor, u_legs, v_legs,
                                         svd_params=svd_params)
print(S.shape) # -> (2, )

svd_params.max_bond_dim = 1
U, S, Vh = util.truncated_tensor_svd(tensor, u_legs, v_legs,
                                         svd_params=svd_params)
print(S.shape) # -> (1, )

# Building a TTN
# --------------
ttn = ptn.TreeTensorNetwork()

root_node, root_tensor = random.random_tensor_node((2,4,5,3),
                                                       "root")
ttn.add_root(root_node, root_tensor)

node1, tensor1 = random.random_tensor_node((4,2,2),"node1")
ttn.add_child_to_parent(node1, tensor1, 0, "root", 1)

print(node1.neighbour_index("root")) # -> 0
print(root_node.neighbour_index("node1")) # -> 0

node4, tensor4 = random.random_tensor_node((5,2,3),"node4")
node5, tensor5 = random.random_tensor_node((3,2),"node5")
ttn.add_child_to_parent(node4, tensor4, 0, "root", 2)
ttn.add_child_to_parent(node5, tensor5, 0, "root", 3)

node2, tensor2 = random.random_tensor_node((2,2),"node2")
node3, tensor3 = random.random_tensor_node((2,2),"node3")
node6, tensor6 = random.random_tensor_node((2,2),"node6")
ttn.add_child_to_parent(node2, tensor2, 0, "node1", 1)
ttn.add_child_to_parent(node3, tensor3, 0, "node1", 2)
ttn.add_child_to_parent(node6, tensor6, 0, "node5", 1)

# Accesing a Node
# --------------
node = ttn.nodes["node1"]
tensor = ttn.tensors["node1"]
node_s, tensor_s = ttn["node1"]

# Accessomg the Root
# ------------------
root_id = ttn.root_id
root_node, root_tensor = ttn[root_id]
root_node, root_tensor = ttn.root

# Contracting two Nodes
# ---------------------
ttn.contract_nodes("node5", "node6", "new")
print(len(ttn.nodes)) # -> 6
print(ttn.nodes["new"].shape) # -> (3,2)


# Contracting the whole TTN
# -------------------------
result, order = ttn.completely_contract_tree(to_copy=True)
print(result.shape) # -> (2,2,2,2,3,2)
print(order)
# -> ["root", "node1", "node2", "node3", "node4", "new"]

# Creating the smallest non-trivial Contraction
ttn_dash = ptn.TreeTensorNetwork()
p_node, p_tensor = random.random_tensor_node((3,),"p")
ttn_dash.add_root(p_node, p_tensor)
a_node, a_tensor = random.random_tensor_node((3,4,5,2),"a")
ttn_dash.add_child_to_parent(a_node, a_tensor, 0,
                             "p", 0)
c1_node, c1_tensor = random.random_tensor_node((4,),"c1")
ttn_dash.add_child_to_parent(c1_node, c1_tensor, 0,
                             "a", 1)
b_node, b_tensor = random.random_tensor_node((5,4,3),"b")
ttn_dash.add_child_to_parent(b_node, b_tensor, 0,
                             "a", 2)
c2_node, c2_tensor = random.random_tensor_node((4,),"c2")
ttn_dash.add_child_to_parent(c2_node, c2_tensor, 0,
                             "b", 1)

ttn_dash.contract_nodes("a", "b", "ab")

# Splitting
#----------
ab_node = ttn_dash.nodes["ab"]
a_legs = ptn.LegSpecification("p",["c1"],[3],node=ab_node)
b_legs = ptn.LegSpecification(None,["c2"],[4],node=ab_node)

ttn_dash.split_node_qr("ab",a_legs,b_legs,
                        q_identifier="a",
                        r_identifier="b")

# Splitting a Root
#-----------------
root_id = ttn.root_id
node0 = ttn.nodes[root_id]
legs_01 = ptn.LegSpecification(None,["node1","node4"],[],
                               node=node0,is_root=True)
legs_02 = ptn.LegSpecification(None,["new"],[node0.nvirt_legs()],
                               node=node0)
ttn.split_node_qr(root_id,legs_01,legs_02,
                   q_identifier="node01",
                   r_identifier="node02")

# The Canonical Form
# ------------------
## Rebuilding the example TTN
ttn = ptn.TreeTensorNetwork()
root_node, root_tensor = random.random_tensor_node((2,4,5,3),
                                                       "root")
ttn.add_root(root_node, root_tensor)
node1, tensor1 = random.random_tensor_node((4,2,2),"node1")
ttn.add_child_to_parent(node1, tensor1, 0, "root", 1)
node4, tensor4 = random.random_tensor_node((5,2,3),"node4")
node5, tensor5 = random.random_tensor_node((3,2),"node5")
ttn.add_child_to_parent(node4, tensor4, 0, "root", 2)
ttn.add_child_to_parent(node5, tensor5, 0, "root", 3)
node2, tensor2 = random.random_tensor_node((2,2),"node2")
node3, tensor3 = random.random_tensor_node((2,2),"node3")
node6, tensor6 = random.random_tensor_node((2,2),"node6")
ttn.add_child_to_parent(node2, tensor2, 0, "node1", 1)
ttn.add_child_to_parent(node3, tensor3, 0, "node1", 2)
ttn.add_child_to_parent(node6, tensor6, 0, "node5", 1)

## Canonicalizing the TTN
ttn.canonical_form("root")

# Move the Orthogonality Centre
# -----------------------------
ttn.move_orthogonalization_center("node6")

# Example TTNS
# ------------
ttns = ptn.TreeTensorNetworkState()
center_node = ptn.Node(identifier="0")
center_tensor = random.crandn((4,4,4,2))
ttns.add_root(center_node, center_tensor)
for i in range(3):
    chain_node = ptn.Node(identifier=f"{i}0")
    chain_tensor = random.crandn((4,3,2))
    ttns.add_child_to_parent(chain_node, chain_tensor,
                                0,"0",i)
    end_node = ptn.Node(identifier=f"{i}1")
    end_tensor = random.crandn((3,2))
    ttns.add_child_to_parent(end_node, end_tensor,
                                0,f"{i}0",1)

# Tensor Product
# --------------
operators = {f"{i}0": random.random_hermitian_matrix(2)}
omega = ptn.TensorProduct(operators)

# Expectation Values
# ------------------
sc_prod = ttns.operator_expectation_value(ptn.TensorProduct())
z20 = ptn.TensorProduct({"20": operators["20"]})
single_site_exp = ttns.operator_expectation_value(z20)
operator_exp = ttns.operator_expectation_value(z20)

# Example TTNO
# ------------
ttno = ptn.TTNO()
center_node = ptn.Node(identifier="0")
center_tensor = random.crandn((4,4,4,2,2))
ttno.add_root(center_node, center_tensor)
for i in range(3):
    chain_node = ptn.Node(identifier=f"{i}0")
    chain_tensor = random.crandn((4,3,2,2))
    ttno.add_child_to_parent(chain_node, chain_tensor,
                                0,"0",i)
    end_node = ptn.Node(identifier=f"{i}1")
    end_tensor = random.crandn((3,2,2))
    ttno.add_child_to_parent(end_node, end_tensor,
                                0,f"{i}0",1)

# TTNO TTNS Exp Values
# --------------------
exp_val = ttns.operator_expectation_value(ttno)

# Hamiltonian
# -----------
term1 = ptn.TensorProduct({"00":"P1", "10": "P0", "20": "P1"})
term2 = ptn.TensorProduct({"00":"P0", "10": "P1", "20": "P0"})
term3 = ptn.TensorProduct({"00":"P0", "10": "P0", "20": "P1"})
p0 = np.asarray([[1,0],[0,0]], dtype=complex)
p1 = np.asarray([[0,0],[0,1]], dtype=complex)
conversion_dict = {"P0": p0, "P1": p1,
                   "I1": np.eye(1), "I2": np.eye(2)}
ham = ptn.Hamiltonian([term1, term2, term3], conversion_dict)

# Auto TTNO Generation
# --------------------
ttno = ptn.TreeTensorNetworkOperator.from_hamiltonian(ham,ttns)

# First Order Suzuki-Trotter splitting
# ------------------------------------
qubits = ["q1", "q2"]
dim = 2
A  = ptn.TensorProduct({idt: random.random_hermitian_matrix(dim)
                        for idt in qubits})
B  = ptn.TensorProduct({idt: random.random_hermitian_matrix(dim)
                        for idt in qubits})
stepA = ptn.TrotterStep(A,1)
stepB = ptn.TrotterStep(B,1)
fstorder_ST = ptn.TrotterSplitting([stepA,stepB])
delta_time = 0.01
unitaries_1oST = fstorder_ST.exponentiate_splitting(delta_time,
                                                    dim=dim)

# Strang Splitting
# ----------------
stepA = ptn.TrotterStep(A,0.5)
stepB = ptn.TrotterStep(B,1)
strang = ptn.TrotterSplitting([stepA,stepB,stepA])
unitaries_Strang = strang.exponentiate_splitting(delta_time,
                                                 dim=dim)

# Complicated Splitting
# ---------------------
ttns = ptn.TreeTensorNetworkState()
center_node = ptn.Node(identifier="0")
center_tensor = random.crandn((4,4,4,2))
ttns.add_root(center_node, center_tensor)
for i in range(3):
    chain_node = ptn.Node(identifier=f"{i}0")
    chain_tensor = random.crandn((4,3,2))
    ttns.add_child_to_parent(chain_node, chain_tensor,
                                0,"0",i)
    end_node = ptn.Node(identifier=f"{i}1")
    end_tensor = random.crandn((3,2))
    ttns.add_child_to_parent(end_node, end_tensor,
                                0,f"{i}0",1)

steps = []
X, _, _ = ptn.operators.pauli_matrices()
for ident, node in ttns.nodes.items():
    if not node.is_root():
        op = ptn.TensorProduct({ident: X,
                                node.parent: X})
        step = ptn.TrotterStep(op, 1)
        steps.append(step)

nnn_op = ptn.TensorProduct({"00": X, "20": X})
swaps = ptn.SWAPlist([("00","0")])
nnn_step = ptn.TrotterStep(nnn_op, 1,
                           swaps_before=swaps,
                           swaps_after=swaps)
steps.append(nnn_step)

# TEBD
from copy import deepcopy
# ----
state = np.zeros((2, ))
zero_state = deepcopy(state)
zero_state[0] = 1
one_state = deepcopy(state)
one_state[1] = 1
ttns = ptn.TreeTensorNetworkState()
center_node = ptn.Node(identifier="0")
center_tensor = deepcopy(zero_state.reshape(1,1,1,2))
ttns.add_root(center_node, center_tensor)
for i in range(3):
    chain_node = ptn.Node(identifier=f"{i}0")
    chain_tensor = deepcopy(one_state.reshape(1,1,2))
    ttns.add_child_to_parent(chain_node, chain_tensor,
                                0,"0",i)
    end_node = ptn.Node(identifier=f"{i}1")
    end_tensor = deepcopy(zero_state.reshape(1,2))
    ttns.add_child_to_parent(end_node, end_tensor,
                                0,f"{i}0",1)

## Trotterisation
X, _, Z = ptn.operators.pauli_matrices()
g = -0.1
gX = g*X
steps = []
for ident, node in ttns.nodes.items():
    tp1 = ptn.TensorProduct({ident: gX})
    tp1 = ptn.TrotterStep(tp1, 1)
    steps.append(tp1)
    if not node.is_root():
        op = ptn.TensorProduct({ident: -1*Z,
                                node.parent: Z})
        tp = ptn.TrotterStep(op, 1)
        steps.append(tp)
trotter = ptn.TrotterSplitting(steps)
delta_t = 0.01
magn = ptn.TensorProduct({ide: Z for ide in ttns.nodes})
final_time = 1
max_bd = 3
svd_params = util.SVDParameters(max_bond_dim=max_bd,
                                    rel_tol=1e-5,
                                    total_tol=1e-6)
config = ptn.TTNTimeEvolutionConfig(record_bond_dim=True)
tebd = ptn.TEBD(ttns, trotter,
                delta_t, final_time,
                {"magn": magn}, svd_params,
                config=config)
tebd.run()

## Sanity Checks
times = tebd.times()
print(times.shape) # -> (101, )
bond_dims = tebd.operator_result("bond_dim")
print(len(bond_dims)) # -> 6
print(len(bond_dims[("0","00")])) # -> 101
print(tebd.results_real()) # -> True
magnetization = tebd.operator_result("magn", realise=True)
print(magnetization.shape) # -> (101, )


# 1TDVP
# ------

state = np.zeros((2, ))
zero_state = deepcopy(state)
zero_state[0] = 1
one_state = deepcopy(state)
one_state[1] = 1
ttns = ptn.TreeTensorNetworkState()
center_node = ptn.Node(identifier="0")
bond_dim = 3
center_tensor = np.asarray([1]).reshape(1,1,1,2)
center_tensor = np.pad(center_tensor,
                       ((0, bond_dim-1),(0, bond_dim-1),
                        (0, bond_dim-1),(0, 0)))
ttns.add_root(center_node, center_tensor)
for i in range(3):
    chain_node = ptn.Node(identifier=f"{i}0")
    chain_tensor = deepcopy(one_state.reshape(1,1,2))
    chain_tensor = np.pad(chain_tensor, 
                          ((0, bond_dim-1),(0, bond_dim-1),(0, 0)))
    ttns.add_child_to_parent(chain_node, chain_tensor,
                                0,"0",i)
    end_node = ptn.Node(identifier=f"{i}1")
    end_tensor = deepcopy(zero_state.reshape(1,2))
    end_tensor = np.pad(end_tensor, ((0, bond_dim-1), (0, 0)))
    ttns.add_child_to_parent(end_node, end_tensor,
                                0,f"{i}0",1)

X, _, Z = ptn.operators.pauli_matrices()
g = -0.1
gX = g*X
con_dict = {"gX": gX, "Z": Z, "-Z": -1*Z,
                    "I1": np.eye(1), "I2": np.eye(2)}
ham = ptn.operators.Hamiltonian(conversion_dictionary=con_dict)
for ident, node in ttns.nodes.items():
    if not node.is_root():
        op = ptn.TensorProduct({ident: "gX"})
        ham.add_term(op)
        if node.parent != ttns.root_id:
            op = ptn.TensorProduct({ident: "-Z",
                                    node.parent: "Z"})
            ham.add_term(op)
triple_term = ptn.TensorProduct({"00": "-Z", "10": "Z", "20": "Z"})
ham.add_term(triple_term)
ham_pad = ham.pad_with_identities(ttns)
ttno = ptn.TreeTensorNetworkOperator.from_hamiltonian(ham_pad,
                                                      ttns)
magn = ptn.TensorProduct({ide: Z for ide in ttns.nodes
                          if ide != ttns.root_id})
ops = {"magn": magn}

delta_t = 0.01
final_time = 1
config = ptn.TTNTimeEvolutionConfig(record_bond_dim=True)
tdvp_onesite = ptn.FirstOrderOneSiteTDVP(ttns, ttno,
                                         delta_t, final_time,
                                         ops,
                                         config=config)
tdvp_onesite.run()

